Double $K_S^0$ Photoproduction off the Proton at CLAS

The $f_0$(1500) meson resonance is one of several contenders to have significant mixing with the lightest glueball. This resonance is well established from several previous experiments. Here we present the first photoproduction data for the $f_0$(1500) via decay into the $K_S^0 K_S^0$ channel using the CLAS detector. The reaction $\gamma p$ -> $f_0 p$ -> $K_S^0 K_S^0 p$, where J = 0, 2, was measured with photon energies from 2.7 to 5.1 GeV. A clear peak is seen at 1500 MeV in the background subtracted invariant mass spectra of the two kaons. This is enhanced if the measured 4-momentum transfer to the proton target is restricted to be less than 1.0 GeV2. By comparing data with simulations, it can be concluded that the peak at 1500 MeV is produced primarily at low t, which is consistent with a t-channel production mechanism.

==> Plots/00-do-figs.mac <==
root -q -b 02fig.C
root -q -b 03fig.C
root -q -b 04fig.C
root -q -b 05afig.C
root -q -b 05bfig.C
root -q -b 06afig.C
root -q -b 06bfig.C
root -q -b 07afig.C
root -q -b 07bfig.C
root -q -b 08afig.C
root -q -b 08bfig.C
root -q -b 09afig.C
root -q -b 09bfig.C
cp ~/Work/CLAS/shloka-g12/FitSDwaves/s0bins/plotsOfPDFfits/Normalized/Repeat/Fixleg*1475.eps fig10-fit1475.eps
cp ~/Work/CLAS/shloka-g12/FitSDwaves/s0bins/plotsOfPDFfits/Normalized/Repeat/Fixleg*1525.eps fig11-fit1525.eps
cp ~/Work/CLAS/shloka-g12/FitSDwaves/s0bins/plotsOfPDFfits/Normalized/Repeat/Fixleg*1575.eps fig12-fit1575.eps


==> Plots/02fig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scAnalysis/anabgnd.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("MM");
hist->SetTitle("");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("Missing Mass (GeV/c)");
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("Counts");
hist->GetYaxis()->CenterTitle();
hist->SetLineStyle(1);
hist->Draw();
TLine *line1 = new TLine(0.888,0.0,0.888,800.e+3);
TLine *line2 = new TLine(0.988,0.0,0.988,800.e+3);
line1->SetLineWidth(2);
line2->SetLineWidth(2);
line1->Draw();
line2->Draw();
c1->SaveAs("fig2-mm.eps");
}


==> Plots/03fig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scAnalysis/anabgnd.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("Kmass1");
hist->SetTitle("");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("#pi^{+} #pi^{-} Invariant Mass (GeV/c)");
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("Counts");
hist->GetYaxis()->CenterTitle();
hist->GetYaxis()->SetTitleOffset(1.4);
hist->SetLineStyle(1);
hist->Draw();
c1->SaveAs("fig3-Kmass.eps");
}


==> Plots/04fig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scAnalysis/anabgnd.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("k1k2");
hist->SetTitle("");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("Invariant mass M(#pi^{+}_{1},#pi^{-}_{1}) (GeV/c)");
hist->GetXaxis()->SetTitleOffset(1.2);
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("Invariant mass M(#pi^{+}_{2},#pi^{-}_{2}) (GeV/c)");
hist->GetYaxis()->SetTitleOffset(1.2);
hist->GetYaxis()->CenterTitle();
hist->Draw("colz");
c1->SaveAs("fig4-k1k2.eps");
}


==> Plots/05afig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scAnalysis/anabgnd.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("Mkkadd");
hist->SetTitle("");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("K^{0}_{S} K^{0}_{S} Invariant Mass (GeV/c)");
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("Counts");
hist->GetYaxis()->CenterTitle();
hist->GetYaxis()->SetTitleOffset(1.2);
hist->SetLineStyle(1);
hist->Draw("e");
hist2 = (TH1F*) f1->Get("Mkkbgnd_avgall");
hist2->SetFillColor(kYellow-7);
hist2->Draw("same");
c1->SaveAs("fig5a-mkk.eps");
}


==> Plots/05bfig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scAnalysis/anabgnd.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("Mkk");
hist->SetTitle("");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("K^{0}_{S} K^{0}_{S} Invariant Mass (GeV/c)");
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("Counts");
hist->GetYaxis()->CenterTitle();
hist->GetYaxis()->SetTitleOffset(1.2);
hist->SetLineStyle(1);
hist->Draw("e");
c1->SaveAs("fig5b-mkkSig.eps");
}


==> Plots/06afig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scAnalysis/anabgnd.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("Mkk_tlt1");
hist->SetTitle("|t| < 1.0 GeV^{2}");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("K^{0}_{S} K^{0}_{S} Invariant Mass (GeV/c)");
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("Counts");
hist->GetYaxis()->CenterTitle();
hist->GetYaxis()->SetTitleOffset(1.2);
hist->SetLineStyle(1);
hist->Draw("e");
c1->SaveAs("fig6a-SmBtlow.eps");
}


==> Plots/06bfig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scAnalysis/anabgnd.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("Mkk_tgt1");
hist->SetTitle("|t| > 1.0 GeV^{2}");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("K^{0}_{S} K^{0}_{S} Invariant Mass (GeV/c)");
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("Counts");
hist->GetYaxis()->CenterTitle();
hist->GetYaxis()->SetTitleOffset(1.2);
hist->SetLineStyle(1);
hist->Draw("e");
c1->SaveAs("fig6b-SmBthigh.eps");
}


==> Plots/07afig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scAnalysis/anabgnd.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("kkkp_bs_tlt1");
hist->SetTitle("|t| < 1.0 GeV^{2}");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("M^{2}(K^{0}_{S} p) (GeV^{2}/c^{2})");
hist->GetXaxis()->SetTitleOffset(1.2);
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("M^{2}(K^{0}_{S} K^{0}_{S}) (GeV^{2}/c^{2})");
hist->GetYaxis()->SetTitleOffset(0.8);
hist->GetYaxis()->CenterTitle();
hist->Draw("colz");
c1->SaveAs("fig7a-kkkptlow.eps");
}


==> Plots/07bfig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scAnalysis/anabgnd.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("kkkp_bs_tgt1");
hist->SetTitle("|t| > 1.0 GeV^{2}");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("M^{2}(K^{0}_{S} p) (GeV^{2}/c^{2})");
hist->GetXaxis()->SetTitleOffset(1.2);
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("M^{2}(K^{0}_{S} K^{0}_{S}) (GeV^{2}/c^{2})");
hist->GetYaxis()->SetTitleOffset(0.8);
hist->GetYaxis()->CenterTitle();
hist->Draw("colz");
c1->SaveAs("fig7b-kkkpthigh.eps");
}


==> Plots/08afig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scMC/simana.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("Mkk_tlt1");
hist->SetTitle("Phase Space |t| < 1.0 GeV^{2}");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("K^{0}_{S} K^{0}_{S} Invariant Mass (GeV/c)");
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("Counts");
hist->GetYaxis()->CenterTitle();
hist->GetYaxis()->SetTitleOffset(1.2);
hist->SetLineStyle(1);
hist->Draw("e");
c1->SaveAs("fig8a-Simtlow.eps");
}


==> Plots/08bfig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scMC/simana.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("Mkk_tgt1");
hist->SetTitle("Phase Space |t| > 1.0 GeV^{2}");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("K^{0}_{S} K^{0}_{S} Invariant Mass (GeV/c)");
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("Counts");
hist->GetYaxis()->CenterTitle();
hist->GetYaxis()->SetTitleOffset(1.2);
hist->SetLineStyle(1);
hist->Draw("e");
c1->SaveAs("fig8b-Simthigh.eps");
}


==> Plots/09afig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scMC/simana.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("kkkp_bs_tlt1");
hist->SetTitle("Phase Space |t| < 1.0 GeV^{2}");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("M^{2}(K^{0}_{S} p) (GeV^{2}/c^{2})");
hist->GetXaxis()->SetTitleOffset(1.2);
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("M^{2}(K^{0}_{S} K^{0}_{S}) (GeV^{2}/c^{2})");
hist->GetYaxis()->SetTitleOffset(0.8);
hist->GetYaxis()->CenterTitle();
hist->Draw("colz");
c1->SaveAs("fig9a-Simkkkptlow.eps");
}


==> Plots/09bfig.C <==
{
TFile *f1 = new TFile("/Users/khicks/Work/CLAS/shloka-g12/scMC/simana.root");
gStyle->SetOptStat(0);
hist = (TH1F*) f1->Get("kkkp_bs_tgt1");
hist->SetTitle("Phase Space |t| > 1.0 GeV^{2}");
hist->SetLineWidth(2);
hist->GetXaxis()->SetTitle("M^{2}(K^{0}_{S} p) (GeV^{2}/c^{2})");
hist->GetXaxis()->SetTitleOffset(1.2);
hist->GetXaxis()->CenterTitle();
hist->GetYaxis()->SetTitle("M^{2}(K^{0}_{S} K^{0}_{S}) (GeV^{2}/c^{2})");
hist->GetYaxis()->SetTitleOffset(0.8);
hist->GetYaxis()->CenterTitle();
hist->Draw("colz");
c1->SaveAs("fig9b-Simkkkpthigh.eps");
}

